MaskingDepth: Masked Consistency Regularization for Semi-supervised Monocular Depth Estimation

We propose MaskingDepth, a novel semi-supervised learning framework for monocular depth estimation to mitigate the reliance on large ground-truth depth quantities. MaskingDepth is designed to enforce consistency between the strongly-augmented unlabeled data and the pseudo-labels derived from weakly-augmented unlabeled data, which enables learning depth without supervision. In this framework, a novel data augmentation is proposed to take the advantage of a naive masking strategy as an augmentation, while avoiding its scale ambiguity problem between depths from weakly- and strongly-augmented branches and risk of missing small-scale instances. To only retain high-confident depth predictions from the weakly-augmented branch as pseudo-labels, we also present an uncertainty estimation technique, which is used to define robust consistency regularization. Experiments on KITTI and NYU-Depth-v2 datasets demonstrate the effectiveness of each component, its robustness to the use of fewer depth-annotated images, and superior performance compared to other state-of-the-art semi-supervised methods for monocular depth estimation. Furthermore, we show our method can be easily extended to domain adaptation task. Our code is available at https://github.com/KU-CVLAB/MaskingDepth.

==> Figure/supp/k-way.py <==
    # Input: Transformer are basic transformer encoder blocks
    # Input: X (B x N x P) is patch embeddings
    # where N is number of patchs and P is embedding dimension
    # Input: K is number of masking subsets. 
    # Output: Z (B x N x P) is K-way disjointly encoded features
    
    #################
    def K_way_masked_transformer(transformer, X, K):
        B, N, _, _ = X.shape
    
        batch_range = torch.arange(B)[:, None]
        rand_indices = torch.rand(B, N).argsort(dim = -1)
        X = X[batch_range,rand_indices]
        # patch wise random shuffling on X
        # X is no longer spatial order after shuffling
    
        v = sorted([random.randint(1,N-1) for i in range(int(K-1))] + [0, N])
        # sampling subset split point randomly
        mask_v = torch.zeros(len(v[:-1]), N)
        for i in range(len(v[:-1])):
            mask_v[i, v[i]:v[i+1]] = 1.0
    
        attention_mask = mask_v.transpose(0,1) @ mask_v
        # mask has shape of (B x N x N)
        # attention matrix masking from different subset
        # by applying this attention mechanism proceeds semi-globally
    
        for attention, fead_forward in transformer.layers:
            #  normalization & masked attention operation
            x = attention(norm(x), attention_mask) + x
            x = fead_forward(x) + x
        Z_ = x
        # Z (B x N x P)) is K-way masked token embeddings
        reform_indices = torch.argsort(rand_indices, dim=1)
    
        return Z_[batch_range, reform_indices]
        # reassemble features to spatial order and return
    
    
    # In the transformer, attention method
    # Input: Q, K, V (B x N x P) is Query, Key, Value vectors
    # Input: mask (B x N x N) attention mask
    # Output: V' (B x N x P) mask attentioned Value vectors
    def attention(x, mask):
        # to_qkv: Linear layer
        qkv = to_qkv(x).chunk(3, dim = -1)
        # divide 3 chuck
        Q, K, V = map(lambda t: rearrange(t, 'b n (h d) -> b h n d', h = heads), qkv)

        dots = torch.matmul(Q, K.transpose(-1, -2)) * sqrt(Q.shape[-1])
        ## general attention matrix that has shape of (B x N x N)
        if not(mask == None):
            dots[:,:, mask==0.0] = -10.0
        ## replace value of masked region with negatives befor softmax
        ## so it's attention distribution value goes nearly zero after softmax 
        attn = Softmax(dots, dim=-1)
    
        V = torch.matmul(attn, V)
    
        return V
